Measurement of single $\pi^0$ production by coherent neutral-current $\nu$ Fe interactions in the MINOS Near Detector

Forward single $\pi^0$ production by coherent neutral-current interactions, $\nu \mathcal{A} \to \nu \mathcal{A} \pi^0$, is investigated using a 2.8$\times 10^{20}$ protons-on-target exposure of the MINOS Near Detector. For single-shower topologies, the event distribution in production angle exhibits a clear excess above the estimated background at very forward angles for visible energy in the range~1-8 GeV. Cross sections are obtained for the detector medium comprised of 80% iron and 20% carbon nuclei with $\langle \mathcal{A} \rangle = 48$, the highest-$\langle \mathcal{A} \rangle$ target used to date in the study of this coherent reaction. The total cross section for coherent neutral-current single-$\pi^0$ production initiated by the $\nu_\mu$ flux of the NuMI low-energy beam with mean (mode) $E_{\nu}$ of 4.9 GeV (3.0 GeV), is $77.6\pm5.0\,(\text{stat}) ^{+15.0}_{-16.8}\,(\text{syst})\times10^{-40}\,\text{cm}^2~\text{per nucleus}$. The results are in good agreement with predictions of the Berger-Sehgal model.

==> anc/Supplemental-Materials.tex <==
\documentclass[aps, prd, reprint,showpacs,  preprintnumbers,amsmath,amssymb,superscriptaddress, nofootinbib]{revtex4-1}
%%  \RequirePackage{lineno} 
%%  \documentclass[aps,prl,preprint,showpacs,superscriptaddress,nofootinbib,floatfix,linenumbers]{revtex4-1}
\usepackage{amssymb, amsmath, braket, nicefrac, graphicx} 
%\usepackage[tight]{subfigure}
\usepackage{relsize}
\usepackage{lineno}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%\usepackage{multicol}
\setlength{\columnsep}{20pt}

\usepackage{setspace}
%\doublespacing

\widowpenalty=500
\clubpenalty=500

\usepackage{ esint }
\usepackage{chngpage}
%\usepackage{feynmf}%%%{feynmp}
\usepackage{epsfig}
\usepackage{multirow}
\usepackage{rotating}
\usepackage{float}
\usepackage{color}
\usepackage{xcolor}
\usepackage{appendix}
\usepackage{ amstext }
\usepackage{ gensymb }
\usepackage{ textcomp }
\usepackage{ wasysym }
\usepackage{pstricks}

\usepackage{upgreek}

\usepackage[caption=false,labelformat=parens]{subfig}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\usepackage{dcolumn}% Align table columns on decimal point
\usepackage{bm}% bold math
\usepackage{units}
%\nofiles
%\input{authors_inputs_new}
\newcommand{\flux}{\ensuremath{\Phi^{\nu(\bar{\nu})}(E)}}
\newcommand{\ncc}{\ensuremath{N_\mathrm{CC}^{\nu(\bar{\nu})}(E)}}
\newcommand{\gcc}{\ensuremath{\Gamma_\mathrm{CC}^{\nu(\bar{\nu})}(E)}}
%\newcommand{\acc}{\ensuremath{Acc{}_{MC}^{\nu(\bar{\nu})}(E)}}
\newcommand{\acc}{\ensuremath{A_\mathrm{CC}^{\nu(\bar{\nu})}(E)}}
\newcommand{\bcc}{\ensuremath{B_\mathrm{CC}^{\nu(\bar{\nu})}(E)}}
\newcommand{\fsam}{\ensuremath{F^{\nu(\bar{\nu})}(E)}}
\newcommand{\aflux}{\ensuremath{A_{\Phi}^{\nu(\bar{\nu})}(E)}}
\newcommand{\bflux}{\ensuremath{B_{\Phi}^{\nu(\bar{\nu})}(E)}}
\newcommand{\nucor}{\ensuremath{S^{\nu(\bar{\nu})}(E)}}
\newcommand{\hecor}{\ensuremath{H^{\nu}}}
\newcommand{\xsec}{\ensuremath{\sigma_{CC}^{\nu(\bar{\nu})}(E)}}
\newcommand{\nub}{\ensuremath{\overline{\nu}}}

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\newcommand{\etapi}{\mbox{$\eta_{\small{\pi}}$}}
\newcommand{\enu}{\mbox{$E_\nu$}}
\newcommand{\anutau}{\ensuremath{\overline{\nu}_\tau } }                 % nu_tau 
\newcommand{\uppar}[1]{\ensuremath{\overset{    \text{\relsize{-1}(}\raisebox{-1.5pt}{\textendash}\text{\relsize{-1})}  }{#1}  }}
\newcommand{\upparr}[1]{\ensuremath{\overset{  \raisebox{-1.0pt}{  \text{\relsize{-1}(}\raisebox{-1.5pt}{\textendash}\text{\relsize{-1})} }  }{#1}  }}
   
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\newcommand{\neut}{\mbox{$\nu$}}                                     % nu
\newcommand{\numu}{\mbox{$\nu_{\mu}$}}                   % nu_mu 
\newcommand{\nue}{\mbox{$\nu_{e}$}}                      % nu_e
\newcommand{\nus}{\mbox{$\nu_{s}$}}                      % nu_s 
\newcommand{\nutau}{\mbox{$\nu_{\tau}$}}                 % nu_tau 


\newcommand{\CCne}{\mbox{CC-$\nu_{e}$}}                              %CC-ne
\newcommand{\CCnm}{\mbox{CC-$\nu_{\mu}$}}                            %CC-nm

\newcommand{\anu}{\ensuremath{\bar{\nu}}}


\newcommand{\anue}{\mbox{$\overline{\nu}_{e}$}}                      % anu_e

\newcommand{\anumu}{\ensuremath{\bar{\nu}_{\mu}}}

\newcommand{\pn}{\mbox{$\pi$}}            % pion
\newcommand{\pip}{\mbox{$\pi^{+}$}}       % pi plus
\newcommand{\pim}{\mbox{$\pi^{-}$}}       % pi minus
\newcommand{\piz}{\mbox{$\pi^{0}$}} % pi zero
\newcommand{\spip}{\mbox{$\scriptscriptstyle\pi^{+}$}}   % pi plus small
\newcommand{\spim}{\mbox{$\scriptscriptstyle\pi^{-}$}}   % pi minus small
\newcommand{\m}{$\mu$}              % muon
\newcommand{\mup}{\mbox{$\mu^{+}$}}               % mu plus
\newcommand{\mum}{\mbox{$\mu^{-}$}}               % mu minus
\newcommand{\del}{\delta} % delta
\newcommand{\g}{\mbox{$\gamma$}}    % gamma
\newcommand{\simgt}{\,\hbox{\lower0.6ex\hbox{$\sim$}\llap{\raise0.6ex\hbox{$>$}}}\,}
\newcommand{\simlt}{\,\hbox{\lower0.6ex\hbox{$\sim$}\llap{\raise0.6ex\hbox{$<$}}}\,}

\newcommand{\gibuu}{GiBUU~}
\newcommand{\minerva}{MINERvA~}
\newcommand{\minos}{MINOS~}
\newcommand{\miniboone}{MiniBooNE~}
\newcommand{\nova}{NOvA~}
\newcommand{\numi}{NuMI~}
\newcommand{\numubar}{\ensuremath{\bar{\nu}_{\mu}}~}
\newcommand{\dsdq}{\ensuremath{d\sigma/dQ^2}~}
\newcommand{\cconepiplus}{CC1\ensuremath{\pi^{+}}~}
\newcommand{\cconepi}{CC1\ensuremath{\pi^{\pm}}~}
\newcommand{\ccpi}{CCN\ensuremath{\pi^{\pm}}~}
\newcommand{\Tpi}{\ensuremath{T_{\pi}}~}
\newcommand{\thetapi}{\ensuremath{\theta_{\nu\pi}}~}

\newcommand{\footnoteremember}[2]{\footnote{#2}\newcounter{#1}\setcounter{#1}{\value{footnote}}}
\newcommand{\footnoterecall}[1]{\footnotemark[\value{#1}]}

\definecolor{maroon}{RGB}{162,10,10}

\usepackage{hyperref}
\usepackage[all]{hypcap}
\hypersetup{
    colorlinks,
    citecolor=black,
    filecolor=black,
    linkcolor=black,
    urlcolor=black
}

\makeatletter
\renewenvironment{table}
  {\def\@captype{table}}
  {}

\renewenvironment{figure}
  {\def\@captype{figure}}
  {}
\makeatother
%\linenumbers


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% 
   
% Set the beginning of a LaTeX document
\begin{document}
%\linenumbers
%\pagewiselinenumbers


\title{SUPPLEMENTAL MATERIALS\\ {\it Measurement of single $\uppi^0$ production by coherent neutral-current 
$\nu$ Fe interactions\\ in the MINOS Near Detector}}    

\smallskip
\vspace{10pt}   

\begin{abstract}
\end{abstract}

%\date{\today}

\maketitle


%%%%%%%%%%%%%%%%%%%%%
This Supplement provides {\it (i)} demonstrations of the use of fitting to single-systematic mock data (SSMD) samples to evaluate systematic uncertainties, 
and {\it (ii)} a detailed description of the penalty term of the fit $\chi^{2}$. 


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\section{Error Evaluation}

Two examples of systematic-uncertainty evaluation using fits to a SSMD sample are presented here.

%\smallskip
\noindent
{\it Sensitivity to $M_{A}^{Res}$}:
Figure~\ref{Fig13} shows $\cos\theta_{shw}$ distribution 
of SSMD events in the sideband (solid circles)
resulting from an upward shift of $+1\upsigma$
in the underlying $M_{A}^{Res}$ value.  
In Fig.~\ref{Fig13}a, the SSMD distribution is displayed with the corresponding
MC background for each reaction category.
Prior to fitting, the sum of the background distributions falls below the mock data.
The fitting adjusts the normalization parameters  
of the background templates so that the sum of backgrounds
matches the SSMD distributions over the sideband regions of
both the selected sample and the near-SSP sample (not shown).
The total background (thick line histogram)
is adjusted by increases to the normalization parameters; their final
values are given in the bottom row of Table II.    
 
 
 
 For fitting an SSMD sample,  the goodness-of-fit ($\chi^{2}/ndf$) is used to evaluate 
the degree to which the best-fit MC simulation reproduces the data (see column 6 of Table II).   
Figure~\ref{Fig13}b shows the background distribution
after fitting to yield an excellent description ($\chi^{2}/ndf = 0.02$) of the SSMD in the sideband region.

The best-fit values for the normalization parameters determined in the sidebands
are used to calculate the background distributions for the entire selected sample.
Figure~\ref{Fig14} displays the
$\cos\theta_{shw}$ projections from the entire $\cos\theta_{shw}$-vs-$E_{vis}$ plane,
and so the SSMD distribution and the total fitted MC distribution are
no longer expected to match.  Instead, the difference between the two represents
the signal content of the SSMD sample as determined by the sideband fit.  The signal
is shown as the shaded histogram in the lower right-hand portion of
Fig.~\ref{Fig14}.  It can be directly compared to the MC
signal (dotted histogram) used in constructing the SSMD distribution.
The signal is observed to nearly replicate the input signal for this
simulated experiment,  indicating that the normalization
parameters are capable of absorbing changes 
of the $\cos\theta_{shw}$-vs-$E_{vis}$ distribution induced
by a shift in $M_A^{Res}$.   This capability of the
background normalizations was observed in SSMD trials for most -
but not all - of the sources of systematic uncertainty.

%%%%%%%%%%%%%%%%%%%%%%%%% Figure 13: Angle projection, Sideband region, for MA_Res increased by +1 sigma
\begin{figure}
\begin{adjustwidth}{-1.0in}{-1.0in}
 \centering
 \scalebox{0.45}{\includegraphics[trim = 0mm 0mm 0mm 8mm, ]{Fig13.pdf}}
 \end{adjustwidth}
 \caption{Projection onto $\cos\theta_{shw}$ of the distribution 
 of selected events in the sideband regions,
 (a) before, and (b) after the fitting of the neutrino backgrounds 
 (dashed, dot-dash, and dotted histograms) to  the SSMD (solid circles) via the normalization parameters.
 The SSMD reflects the presence of a $ +1\upsigma$ shift in the generator value
for resonance axial vector mass $M_{A}^{Res}$.   In these fits the normalization parameters are
unconstrained; their best-fit values are used map the uncertainty on $M_{A}^{Res}$ to uncertainties
on the normalization parameters when fitting to data.}
 \label{Fig13}
\end{figure}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



\smallskip
\noindent
{\it Sensitivity to upward shift of the EM scale}:
Figure~\ref{Fig15} shows the outcome of fitting to an SSMD 
created by shifting the reference EM energy scale upwards by $+1\upsigma$.
It displays the projection of the entire $\cos\theta_{shw}$-vs-$E_{vis}$ distribution of the selected
event sample;  solid circles depict the SSMD, while the fitted background estimate is shown by the
clear histogram. The extracted coherent scattering signal (shaded histogram) falls below the input signal
of the underlying simulation (dotted histogram) in the forward bins of $\cos\theta_{shw}$.
Thus the uncertainty inherent in the EM energy scale cannot be fully absorbed by the
normalization parameters.  A systematics fit parameter is therefore included to account for shape
changes induced in the $\cos\theta_{shw}$-vs-$E_{vis}$ distribution. 

%%%%%%%%%%%%%%%%%%%%%  Figure 14:  Angle projection, SSMD sample, re-weighted for MA_Res increase
\begin{figure}
\begin{adjustwidth}{-1.0in}{-1.0in}
 \centering
 \scalebox{0.45}{\includegraphics{Fig14.pdf}}
 \end{adjustwidth}
\caption{Distributions in $\cos\theta_{shw}$ for background and signal, from a SSMD experiment 
in which a single variable, $M_A^{Res}$, was modified from its reference value.  The background fit using the normalization
parameters, can accommodate such an $M_A^{Res}$ fluctuation within the specified uncertainty range.}
 \label{Fig14}
\end{figure}
%\smallskip

%%%%%%%%%%%%   Figure 15: Angle projection, SSMD re-weighted with the EM shower scale increased by +1 sigma
\begin{figure}
\begin{adjustwidth}{-1.0in}{-1.0in}
 \centering
 \scalebox{0.45}{\includegraphics{Fig15.pdf}}
 \end{adjustwidth}
\caption{
Distributions in $\cos\theta_{shw}$ from a SSMD experiment in which  
the EM energy scale was modified from its reference value.  The background fit 
underestimates the signal (shaded, background-subtracted data versus dotted histogram).}
\label{Fig15}
\end{figure}



%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\section*{$\chi^2$ PENALTY TERM}
\label{appendix:penalty}

In the fit $\chi^2$ of Eq. (5),
allowance of correlated ranges of variation to the background normalization parameters is enforced
with a penalty term whose implementation is described below.

The positive and negative uncertainty ranges for the background normalizations 
are denoted by $\Delta_{i,{\it r}_{i}}^{sys}$.   The index ``{\it sys}'' runs over 
the systematic uncertainty sources discussed in Sec. IX;  
the subscript ``{\it i}'' denotes the normalization parameters 
(1 = $n_{res}$, 2 = $n_{dis}$, 3 = $n_{\nue}$),  
and the index ${\it r}_{i} = +$ or $-$ denotes the positive 
or negative range of each parameter.   The ranges ${\it r}_{i} \upsigma_{i}$ 
propagated to the fit parameters are obtained as the quadrature sum,
\begin{equation}
\label{eq:ranges-allowed}
{\it r}_{i} \upsigma_{i} = \sqrt{\displaystyle \sum_{sys}(\Delta_{i, {\it r}_{i}}^{sys})^2} \bf{ .}
\end{equation}
\noindent
The calculated ranges are: $\pm1\upsigma_{res}~=~(+88\%, -24\%)\,\text{;}$ 
$\pm1\upsigma_{dis}~=~(+22\%, -30\%)\,\text{; }$and~
$\pm1\upsigma_{\nu_{e}\ }~=~(+44\%, -46\%)\bf{ .}$
\smallskip

The two systematic parameters for EM energy scale 
and variation in $x_{F}$ also have $\pm1\upsigma$ allowed ranges set 
according to the distributions of their values observed in the SSMD studies.
Since these two parameters are explicitly included in the fit, they are not included 
in the summation over {\it sys} in Eq. (5).   
Rather, they receive the same treatment in the penalty term as do  
the three normalization parameters.

For the penalty term, the ranges allowed to the three normalization parameters
and to the two systematic parameters are compared to the variations of 
parameter values during the fit to sideband data.
The latter variations are handled using a five-component vector $\vec{\delta}$.   The penalty
term must also account for covarianceÕs among the fit parameters   
because each systematic parameter induces changes in all the normalization parameters.    
For this purpose, a set of covariance matrices is constructed;  
the individual matrix elements are calculated according to
\begin{equation}
 V^{{\it r}_{1},{\it r}_{2},{\it r}_{3}}_{m,n} = 
\displaystyle\sum_{sys} \left( \Delta_{m,{\it r}_{m}}^{sys} \Delta_{n,{\it r}_{n}}^{sys} \right) \bf{ .}
\end{equation}
\noindent
Here, the indices $m,\,n$ refer to the fit parameters $n_{res}$, $n_{dis}$, $n_{\nue}$, $E_{scale}^{EM},$ and $x_{F}$, 
while {\it sys}, as previously, denotes summation over the systematic uncertainty sources examined in the SSMD studies.
The diagonal elements for {\it  m = n =} 1, 2, or 3 have values given 
by  the squares of the 1$\upsigma$ errors given above.  
The indices  ${\it r}_{m}, {\it r}_{n}$ associated with the indices ${\it m,\,n}$ 
indicate whether the positive or negative allowed range is used.   
Since the three normalization parameters have asymmetric allowed ranges, 
there are eight possible covariance matrices.
The off-diagonal elements for the two systematic parameters ({\it  m,\,n} = 4,\,5) are zero
because these parameters are not correlated with the background normalization parameters.
(In the analysis best fit, the normalization parameters 
$n_{res}$ and $n_{dis}$ are observed to correlate negatively, 
while each correlates positively with $n_{\nue}$.)

The penalty term is calculated as a matrix product using a five-vector
$\vec{\delta}_{{\it r}_{1},{\it r}_{2},{\it r}_{3}}$, together with its corresponding covariance matrix, as follows:
\begin{equation}
\label{eq:penalty_full}
{\mathrm{penalty}} = \vec{\delta}_{{\it r}_{1},{\it r}_{2},{\it r}_{3}} \cdot (V^{{\it r}_{1},{\it r}_{2},{\it r}_{3}}  )^{-1} \cdot (\vec{\delta}_{{\it r}_{1},{\it r}_{2},{\it r}_{3}} )^{T} \bf{ .}
\end{equation}
\noindent
The resulting sum is added to the $\chi^{2}$ of Eq.\,(\ref{eq:chi2}).


%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\end{document}







